A thermal product formula

We show that holographic thermal two-sided two-point correlators take the form of a product over quasi-normal modes (QNMs). Due to this fact, the two-point function admits a natural dispersive representation with a positive discontinuity at the location of QNMs. We explore the general constraints on the structure of QNMs that follow from the operator product expansion, the presence of the singularity inside the black hole, and the hydrodynamic expansion of the correlator. We illustrate these constraints through concrete examples. We suggest that the product formula for thermal correlators may hold for more general large N chaotic systems, and we check this hypothesis in several models.

==> anc/modes.txt <==
modes = {3.1194515911659014066772701958183477181440569432674562253752308478776\
0597358300024465230448344779613230645502140068563298078825352015452915\
9449821536862224915693126721452945968121637308037990219409478235721084\
868374951284271729300091626867510879329213520603998549489960938`247.\
02588163245207 + 
  2.746675744340606396734241110556914731890582713491259824789875736676\
4042276482131153785616289612033973908096716069616856552609819838936342\
2035097188862188085322612943301852800207858294362841200238544444363102\
3102398191065688999763651498334182848714293199055085703161574166`246.\
97061077428899 I, 
 5.1695209757622296807430579000198854226794941610849693614374567192001\
3636289639847026876561037523992243617983343826589557559870742122071219\
4370950697594352964083156078801418451731124203810305844157278748504031\
551990118658062746425910706033573728492395486881674190615740417`242.\
01703349447286 + 
  4.763570116920460430468632655785708073281175074862499896563254399118\
1362785189666488434479272340737277417445246779500274627240640400635770\
2784240127115986281783316340876672596428635182502241387406508456271835\
5926401431523409257448380898230826611340924500616791970453389312`241.\
9815157547783 I, 
 7.1879308259996117388526885214776632259863843669264399692112259844471\
1234542008206092586691685077929876526305590964853413011374926232075508\
2708977798933080285200506179407407625696530816116818091473637640098180\
7687949529716957917500277315682562065255406`237.0126313708162 + 
  6.769564909076202323560064233124482534111413133672564939502943464764\
8177691599879560638901105081153648161669685558570869438538021221448376\
1725634211377861743228383542328498273778473265792796142870610455122680\
07256804696704903576532387717141470173911639`236.98658823862027 I, 
 9.1971992904841208742839940528461036363661667388682357943837148133193\
8021101223578171304351973204714401848437526443529361967467402704807330\
5279933111631150809752007056031104890797169778219421996240893995830752\
0095882515755871158090539782229607490039057`233.01002396974818 + 
  8.772481103020287810266672677522104204141551950037767738434161265979\
1729560019992031863443550440622458909490802885702924710880448677201981\
3324238618537976855039662428200138473904061265487803570235436943893121\
7140405528906006281881198837639297553809978`232.98949081397143 I, 
 11.202675789970162162428814967743756014893605022423147326746424449541\
1719176691155275907461056349091502180794512713840708400199277225361441\
9794555619098619087684438107704489327441770210618295046594520146745019\
76345582719940852575955879480224027984011847`228.00830401155707 + 
  10.77416239650972714346089786691385870532440788439199723465253188689\
2087744371185380234827699607031089121065682439827974899046128320820922\
5393559250321690731368204215203959587790638072576017771078367410508228\
211877628811986900832756250886089958632842426`227.9913657613449 I, 
 13.206246517604723186668989352631478766771905685071805075547586443212\
3130447348311665264276960401839326936173343827563125149449623608192138\
7015242064219986416496331724474290122196904263598634887019561326337978\
92155477021258727401574292609462508147312498`224.0070856673724 + 
  12.77523898284044912225658845345291195584723801110155529555246822049\
2303461088965231139699734394661305910998082794926810369317769654325489\
4076879090027483963898124550822853341222816460836532556486367036913984\
952422613292399819205609729872249369207143813`223.99267530060516 I, 
 15.208736064133290202375881016063759512320987299752305251908691636155\
9098715399245543205413043461709294306620621505109282953252130874677093\
4764259198056376544078676594245383975302403240405021363718657103757661\
0943031454994339213699924`222.00617796126048 + 
  14.77597930257470638104331147566914855219039315169827325842723332100\
6744923758331718946636859098697881348331593641194623190122452671628678\
2907051204343411895478584149069259555760936751613667392650162526209285\
37035691291160990662193095`221.99364111224185 I, 
 17.210558419910699571762613293430632857642962193571887499153883370749\
3849099463386328261801431306795353673041337830327337670744801291575538\
6173153075519008893864967550231048971811381407275984036981438621332268\
3608854511915782836431851`218.00547577068465 + 
  16.77651535865091716863924167416304079193912608924859451095229134785\
2659350340942754050686882368017658221173638604332961656302435067439909\
8221586824553913610690979239782656346120522699642741518222782502801505\
24849267335341598566599326`217.99438256763204 I, 
 19.211942713902895982608905141302954162692640382284923400310432183270\
4704433942248137376223539444199304415168153427453213978489267355456490\
4113561915092072073802315743155432664282765465077069065537897974806152\
622264780882633331811921`214.00491652464726 + 
  18.77691899391992452437247212171476646677616200517513691914952727414\
8665052090057132764982702748742672084040464807229333547692506404934165\
7817837140117110172677674107113361210866453012338503871847787596242126\
89453627779206200117589759`213.99496957432996 I, 
 21.213025329119310463199569790191858491157319779158403490396396294965\
8570058312431202307890950654811725058709289166929973928384492587727039\
8490264916776001149641391462124719443780911908728021697551879185423003\
4787818489460344014415712`211.00446067801627 + 
  20.77723238458598839509228021149342363614593527440968857354498157909\
8455447260425411177334775252425054402950395565756887830626930986410423\
2711882097363688615668516640624077073859585300076149224348847200582290\
45257619691890852887469424`210.99544576469708 I, 
 23.213892163217813108701349142941369492696647859463201159923095590320\
5579526397605629921720131389839600716687614443847252089871945438984049\
6625446692382983830441743329799796308920963982119833293477669537401433\
3903644546914910813057727`207.00408202323823 + 
  22.77748178943576100565346771132620144411700983123075208063771916632\
9134578659143794402660143209948336415802379689185398038917589153209457\
5015647170590019799264736262299187044296971381971624567831637786221316\
44982805264716611436603019`206.99583976867322 I, 
 25.214599820352208403383846155523510730168971183600276307051366125345\
2936594412033003846141395456636306700749958608474284007419208263713634\
4015257845083796209252194278925062150503942039136412046221429376334993\
0905243282898964752216719`204.00376250985775 + 
  24.77768434363089962167800709049925714425198606757160281035472696233\
0908064544159865983736261124248786392587793699803797698671612617079209\
4783979677400368919813564756396344675800276396728756528130403593850440\
73893266453294588139810291`203.9961711459051 I, 
 27.215187009771498860108795596567610978751786509644239028279004420969\
0664533573867872848670139151587288422300445394143694610979324859703904\
9012199563750934640428579979559499132484538310556719093216613766198429\
594377`201.00348930272838 + 
  26.77785166702976775290860623531614549528766506909916748411781465680\
8467096190260116058664448781719717154282646886669290899324059556964836\
1177831418164540418976553972664518566390148339599744578249527892111830\
7277122`200.99645371130495 I, 
 29.215681035354248602937511422328954848407475367657959870579036091061\
3948711812787186426331122186958793497740579664670442216682516042880231\
5100882043896766970653628477408987392217139819663528354403237405169014\
15276`198.00325302680574 + 
  28.77799189612818264167814345034237951775114215061503872065421755130\
8667532397764127127436492071891198879342268074836239143108079504564722\
3657632334078313557849435589588994597985517315497195644511592147093074\
3203518`197.9966974983292 I, 
 31.216101668327012105670442202142364439483240477178292583245983030602\
0484022723829643680945756712238332337187146307318580664783385191808713\
6117150071146910738777777281806764390817950191610367942635915072978091\
392784`195.00304667563907 + 
  30.77811088509105229105541123449012956666925751341072967954041596738\
7226169972659052603067664107163010396799133348283182103761645171311846\
5471002153016130074759108312566700632101211044077845932167511706775820\
193141`194.99690996908498 I, 
 33.216463551873051726960344355218908657496836202785640919573611352421\
4624840122399912145072878274353550536961743880878233541318419598778460\
2079882984282278020627045993164205424384458438647851802441452427123870\
684775`191.00286490828515 + 
  32.77821294521420137645446764118713461262032559167349006744005134638\
7187855841731784514423934405579383035762521419272959891987850014590813\
3850485293730937685929546937974412887251548650936328143618902971538276\
6497458`190.99709678794224 I, 
 35.216777745672601004147402954960382759461791921596705116270161491046\
2952581146648869098392045291954259202021259597330828704523305607586101\
3412367966381873011180417826756697586521567014428680018821735580960115\
192243`188.00270358249153 + 
  34.77830131634949533392344720016079947305106362629324106285624205381\
5134098605880822807419009087265774114270788637468101544434078309391642\
1843582543717124211968780071928297851840075298441711218068677546903324\
7184631`187.99726233184163 I, 
 37.217052747536577392587407479959360330269393784699783162402564626039\
0107925707403160932027613675933567596621362342956516487996805341266800\
0259305644786956808245570742358234868557861001813062982643487018415997\
359045`185.0025594364756 + 
  36.77837847664321113056377029648069871871647952705719606078280293215\
0462805146819080176279562450723030744067034515989928360183931680706341\
3456082284898654656436993869537192460877998018098550520953066802421822\
4155499`184.99741003619442 I, 
 39.217295186717506525275003420550602037339924097138383699987251373280\
6581244978362692260501435589244660057953400495401665636943925078704078\
6435338695321461116591248018900156330985216173977089599`183.\
0024298669182 + 
  38.77844635146862991651729125221479803428893483707490422756365745366\
3683230532104957017195862065074272241230293450964004791603309735101850\
861713867192121191961725665926095055047458938163388582084`182.\
9975426349984 I, 
 41.217510305171644607283896090161239449112920435628624261376506992110\
0319827375363476098178768206451290824274176627610996802619930150180077\
62617612173718951620941528637403379703322746278461893289`180.\
00231277087613 + 
  40.77850645766683988456062889055116531779200484130223252863157478215\
2462322443909212826187314297593393480328720714950969415931738734674348\
039380852791501988998456141740871853851203067537028628379`179.\
9976623310673 I, 
 43.217702298408412974749851308167217339266740258700266878809397224723\
9911548560691280986126597807045109700168585520558156676624454966190787\
17866145295714465567000765517560109369818541730996199846`177.\
00220643113303 + 
  42.77856000519802387552221913270519647283597641828921736727761372479\
8854987040658323554458264743091211496193593535261132253650825912066945\
989872930660851091650721294519086530965360236141587214796`176.\
99777091899838 I, 
 45.217874561273355325533943965729142878152146083349503582329161620969\
0973244832895410757560221210512555132959755126272990199446697280073555\
94888090075407408977554766427185780399984821014979913736`174.\
0021094316795 + 
  44.77860797010957700602799947999385191781689190690981860558404693274\
5579088075103539541891445654164302242581012752092386652802967713439412\
322545181477299134464800110653106391322222158979292784454`173.\
99786987550513 I, 
 47.218029868071189861253963352494515051921335847600932704382763038577\
3983388669132585858862178839103246139590184935385386827715439780028741\
04288000045586287414116284846596021529216839050533148681`171.\
00202059447537 + 
  46.77865114778926728719905146108079312383900447926823291329687324548\
2475904901658382470733873701058161472117788949751142758335010095709159\
842147668292816669064322180496705916442930043200043185411`170.\
99796042678756 I, 
 49.218170506517239962564873222513861362247457883515886931266260987872\
7771544783093056419354305232615158964289617257490040929042707659112282\
90476615578956833131805628159663594326162774561383226596`169.\
00193893149637 + 
  48.77869019241660136580241130284986395375256641875878314205724509076\
8565434241137935524670557400902381482823127357426763730021691223778252\
596874510604318373477016532371401958643875082562985167654`168.\
998043599472 I, 
 51.218298378688197339327261200525411796959899892601870886322201016677\
9063113963144581615454682921926873274029579624692700542219211416473228\
32767095819228441830141265167565131637881689109315611515`166.\
0018636079223 + 
  50.77872564658998817934788891318846339234087997223213387605400849643\
9661344525506029619475140114030697244778018380116909063998568093491058\
580337595055069199137968197934690791404342539948461253633`165.\
9981202596103 I, 
 53.218415078033539151529423895052678044594984367158473699955700947008\
5867656794097711770256347349572766760805503144844406900977090093057297\
8789838868536823693803315495049447189`163.0017939135624 + 
  52.77875796385430975574422004206340750340452002019844107287497664186\
0745911904472888167177867514003395326125848677495214443565686173401167\
61303208061097637635367668032748128587`162.99819114288172 I, 
 55.218521948783630262758931657991256212518846406517117249477377419063\
5511897982217314455941575711741554551462192541257400408879537057744813\
7440494163092077609837779279303193982`161.00172924044276 + 
  54.77878752602637225098330026593602157549999244856988474762214165823\
2630804631241621498273277464171272127789578082753980822579128335094213\
71597245231824309661390031362978336593`160.9982568782263 I, 
 57.218620132251293360484427750340863282271649872635778654475374308598\
0834607361693951351141072454908136077148110450737550722886379769885799\
1901261589598923130253791812102361601`158.00166906506183 + 
  56.77881465665985125824193713396527856621686842794961837383825697279\
7894062943264702067562906364562531792552267488174762420265885844008820\
46155361953599169347182623650119004218`157.99831800651938 I, 
 59.218710603262225222758827446956330483747045656354702750503275041749\
9462715358919947278703662187108839757673911914065394452422842802138509\
7632833113206182601132403138935655758`156.00161293421712 + 
  58.77883963161162597583093572579769446670420154902675620737186636181\
0621944918604979191417253551196712594304200926465438630834106216357030\
80287509804592051063058400825774319337`155.99837499545885 I, 
 61.218794199071627493127640072120705473159756899492608985215611093264\
8587669211429181830751368139001816627776680077649480780765176267296352\
7484471586878139303700730173528980999`153.0015604535919 + 
  60.77886268740806465055539450317492284091203077397512085142993483252\
4306800524475632758602609217706797214703882510243665226404718091559510\
09084006219590235183121517378953082165`152.99842825153203 I, 
 63.218871642504858525127268005830140264618164335623089195615757228907\
3939840702662850784863529156440725648531485267303677224356576434959971\
2686142159488107179255147311672559659`151.00151127849526 + 
  62.77888402792464703501707132394998283972138588779350701890926311189\
0658124501900865541305809477240416862106793436749031205730590876004793\
58062184826108037434119552980067815427`150.99847812970913 I, 
 65.218943560617147420823146409240244180470397030146613934005070620941\
2170771026601593550529554432999860504752053420087194055820079888717957\
1142974874608275348145557731189698412`149.00146510629554 + 
  64.77890382976040367554655741331606909499069711699730448904727454046\
5260010599072104567113497636445577141646553101062243890950658002093140\
27673095017980392462037622027827126612`148.99852494135163 I, 
 67.219010499847243962048154175877812948739871554316505856739521142264\
9921807167829716047070797870115739562570887916035876000330475133086535\
05599367299391535`144.00142167019692 + 
  66.77892224659356068036576166996696940019099224141469453219693396733\
0778162576511887866311396377548859170336960754335524445664866587032213\
5541430967375262318`143.9985689607076 I, 
 69.219072938405808172934097325541676001031548246806320959157673869224\
5733824489128709851855457622443606854912661732032615429567413968094668\
392435648606084287`140.0013807340894 + 
  68.77893941273545879968610307944420898357727109791422682807072991670\
5440703624035577707418396998450776521947963660457482865596684449265690\
0899052451775605512`139.9986104302801 I, 
 71.219131296466455219980240101540754895847118767708482486509847404793\
5231860560784334325400646413759822721560398759738306756656061775366541\
939019973634156176`135.0013420882612 + 
  70.77895544604875396278040745253005903024103492265118562105712150428\
1609549054064628780204384048068141190941964390474782269853064031996225\
8012793137408655669`134.99864956528978 I, 
 73.219185944598442288092938513330440868052036087021945130098695347420\
6791237423118545414203311211641788685084828518542152768990332891458970\
808915923292779104`131.001305545811 + 
  72.77897045035792566036048200287110616829160737725862617753802617794\
5952087382879407375383766333447051133434063845185249325308904871391623\
1743481996875128982`130.99868655740588 I, 
 75.219237210782967506533143968199204525276356448961344299279916729582\
13611110613006847978222574970536692615922253666347847996144897453686`\
127.00127093962928 + 
  74.77898451745160936896462479103178440251410986233400652388932015814\
2033554029990666541699124096693483509166272747332145440044518581540373\
`126.99872157788101 I, 
 77.219285386281427599991908503611511441063372013156049454422854845627\
509779727557380276949046897380912528340509095551700645972175299230916`\
123.00123811984687 + 
  76.77899772875468352480497255118615978890519072487689173026070814901\
1389194115691336354958680207453347070433377138592313299872482463835271\
`122.99875478019851 I, 
 79.219330730567662956237499950161676013768482295782565780846921734789\
066463045828575038213392612941628809442243377768383460756445969120117`\
118.00120695166802 + 
  78.77901015673156588060469434718564364603108099865944438099590464817\
2468943203517603339141139573731658231946279165113685424068948745620067\
`117.99878630231841 I, 
 81.219373475492813362761142226386597536784817337561178318348210871165\
609112937480895680024698698652718429009852324405348730393653963737444`\
114.00117731352219 + 
  80.77902186606950244035747341962702791376986485032303646585455556496\
9446445009614343387442570942167815595113858688347442953329867695637809\
`113.99881626859097 I, 
 83.219413828817715589297568448601764138135944330287833634140938986392\
409885439147830118490899929147298578766467566428022121539738240842653`\
110.00114909548128 + 
  82.77903291468081577078868119227404117968905562716222945682196931514\
7844330638951076215466572165112728707245744844490417767915786008957828\
`109.99884479139429 I, 
 85.219451977221445068905841011019659761659283577278369422727817036162\
644718011084399911140862211650789755305415242433`106.00112219789897 + 
  84.77904335455542293651723545013733131914688104950847333368841847599\
51230472633011652366263760140104709761433358903048`105.99887197254101 \
I, 87.2194880888738973540321909471014872512534390852161662147127143712\
726893636820857314485537738653650568217086784376381`102.\
00109653023623 + 
  86.77905323248892265422690643640521529312806740617434501048886383228\
07527849069350739529366903393164034936338886692102`101.998897904491 I,
  89.21952231564392128538688218186583177001732119659406179553185701174\
92265150365331236289515221746725907042500421870986`98.00107201004431 \
+ 88.77906259070680365942757261518318345536725902450937974222911291635\
74447032078003881511517967333118303251872279252904`97.99892267140122 \
I, 91.2195547950014776187815432049427591787859868834633962097263000623\
150769926077376469306203843716623520292096580919494`94.00104856208101 \
+ 90.77907146740155438756794574339561355602013241478213408207859545478\
98771360799955827743999168462802154819083811306638`93.99894635003692 \
I, 93.2195856516618640518030219906502047223051779439884549377721437597\
43859094778041424112282400528500476188729830505627`90.00102611754042 \
+ 92.77907989719644069137409016247410793678994501148001484029223136288\
35886022175901133950601799620238315789134923780026`89.99896901056569 \
I, 95.2196149990116558529973750861351661125208338698019191247831857105\
311359389957561361506324523294`86.00100461337902 + 
  94.77908791154729815430223021105636372212895825953568296882166787508\
4077725974682731194229659821408`85.99899071725116 I, 
 97.219642940349227604296058044433197662033647711822964374405178607446\
158794471639321825132133958334`83.00098399172519 + 
  96.77909553909173200805236003762324576211107167372097020563826601872\
9974998366211179968052393178476`82.99901152906108 I, 
 99.219669569967211634405222544465495166174176889218264402802039834779\
374226752767181275387906632803`79.00096419935942 + 
  98.77910280595353314569301279411208372617205485905208292912378164496\
0407544705185527981236208460848`78.99903150020177 I, 
 101.21969497409975297366796845070705775182779868740184197275614953240\
4777787374769780962580332204822`75.00094518725612 + 
  100.7791097360088275990776182832679851299894056778224041254183173166\
44649502621236232289896277450346`74.99905068058898 I, 
 103.21971923175373642036973466224402617957765429747891555671253692578\
5427163206066343394796137153151`71.00092691017876 + 
  102.7791163511194201503064596173308767548584534139783885079950780841\
55143672769527910547152158700616`70.99906911626431 I, 
 105.21974241544012947646390252841429026459250872459610321583208384378\
888554746856`67.00090932632055 + 
  104.7791226713379242524738380574115022570449756633982540038748586301\
2364026714286`66.99908684976366 I, 
 107.21976459181907996219413958264958417337769056051269664411917969940\
876115543303`64.0008923969857 + 
  106.7791287150885537318171307144662288197783557676506536194955767451\
3949392605303`63.99910392044472 I, 
 109.21978582227032953330644345231932861124617923150435369978618967229\
594217948551`60.00087608630527 + 
  108.7791344993268580026999097201895608137475546649576116026691065478\
0793673502935`59.99912036477826 I, 
 111.21980616339877482774673290963994077286555151862305409401515160916\
461844270931`56.000860360983715 + 
  110.7791400396811888159241334036767808929667181316956547417051648801\
5096931452199`55.99913621660806 I, 
 113.21982566748356313068154469441099984261562547861124601450420635640\
288919307111`53.00084519007223 + 
  112.7791453505782745542811338388958795285645485097989440964692669341\
0781389417156`52.99915150738319 I, 
 115.2198443828778982944804756792703154627091317618534993512287`49.\
000830544765584 + 
  114.7791504453549330792457610079907211821128638046815185415586`48.\
99916626636613 I, 
 117.219862354365714051372634470551780896383910231758615850661`46.\
00081639821972 + 
  116.7791553363576642653434865920298961244230355331959475224888`45.\
999180520819486 I, 
 119.2198796234805124858897541211094615026555931407511618974785`42.\
0008027253877 + 
  118.7791600350316190414410242954077851712132284301042147201731`41.\
99919429617402 I, 
 121.2198962287909381884177958800413957684151673551678909637433`39.\
00078950287176 + 
  120.7791645520002351982312686890636401648894175826890153927281`38.\
99920761617986 I}
